Every $3$-connected $\{K_{1,3},\Gamma_3\}$-free graph is Hamilton-connected

We show that every $3$-connected $\{K_{1,3},\Gamma_3\}$-free graph is Hamilton-connected, where $\Gamma_3$ is the graph obtained by joining two vertex-disjoint triangles with a path of length $3$. This resolves one of the two last open cases in the characterization of pairs of connected forbidden subgraphs implying Hamilton-connectedness. The proof is based on a new closure technique, developed in a previous paper, and on a structural analysis of small subgraphs, cycles and paths in line graphs of multigraphs. The most technical steps of the analysis are computer-assisted. Keywords: Hamilton-connected; closure; forbidden subgraph; claw-free; $\Gamma_3$-free

==> anc/extensions_of_wagner_graph/main.py <==
from sage.all import *

preimage_of_Gamma_3 = graphs.PathGraph(7)
preimage_of_Gamma_3.add_edges([(1,7),(5,8)])

def add_pendants(G, should_see_pendant):
    Gprime = copy(G)
    for v in should_see_pendant:
        new = Gprime.order()
        Gprime.add_edge(v, new)
    return Gprime

# custom function, since sage subdivide function does not allow multigraphs
def subdivide_edge(G, e): 
    Gprime = copy(G)
    new = Gprime.order()
    Gprime.add_edge(e[0], new)
    Gprime.add_edge(e[1], new)
    Gprime.delete_edge(e) # edge multiplicity is reduced by 1
    return Gprime
    
def remove_pendant(G, v):
    Gprime = copy(G)
    for u in Gprime.neighbors(v):
        if Gprime.degree(u) == 1:
            Gprime.delete_vertex(u)
    return Gprime

def contains_preimage_of_Gamma_3(M):
    G = copy(M)
    G = G.to_simple() #we can omit multiedges in host graph since we search a simple subgraph
    if (G.subgraph_search(preimage_of_Gamma_3, induced = False) is None):
        return False
    return True
            
W = graphs.WagnerGraph()
W.allow_multiple_edges(True)

W1 = copy(W)
W1 = subdivide_edge(W1, (0,1))
W1.add_edge(0,8)

W2 = copy(W)
W2 = subdivide_edge(W2, (0,4))
W2.add_edge(0,8)

Ws = [W, W1, W2]

for M in Ws:
    if M.order() == 8:
        should_see_pendant = list(range(8)) # every vertex for Wagner graph W
    else:
        should_see_pendant = list(range(1,8)) # every vertex not incident with a multiedge for W_1, W_2  
    MplusPendants = add_pendants(M, should_see_pendant) #first add pendants to all
    for to_be_subdivided in Subsets(M.edges(labels = False), submultiset=True):
        subM = copy(MplusPendants)
        for e in to_be_subdivided:
            subM = subdivide_edge(subM, e)
        for e in to_be_subdivided:
            subM = remove_pendant(subM, e[0]) #remove pendant since not needed here anymore
            subM = remove_pendant(subM, e[1])
        if (contains_preimage_of_Gamma_3(subM) == False):
            print("We consider multigraph with edges")
            print(M.edges(labels=False))
            print("and subdivide")
            print(to_be_subdivided)
            print("The resulting multigraph has edges")
            print(subM.edges(labels=False))
            print("It does not contain the graph preimage of Gamma_3.")
          
print("Done.")


==> anc/lemma_x/README.md <==
# Lemma X

This is a computer proof of a multigraph lemma used in the paper entitled Every 3-connected {K_{1,3}, \Gamma_3}-free graph is Hamilton-connected.
For details, see https://drive.google.com/file/d/1PqqV7z4ZNwXpxpn05da9gLBavgSXLY_v/view?usp=drive_link


## Usage

### Prove lemma

run main.py

The algorithm generates:
- plaintext full proof of the lemma in computer_generated_proof/proof.txt 
- the list of all multigraphs which satisfy the conditions of the lemma in family_F_and_hamiltonian_connectedness/F.py

### Hamiltonian-connectedness

run family_F_and_hamiltonian_connectedness/find_hamiltonian_paths.py (it uses F.py)

For each multigraph from F, its line graph is created. In the line graph, Hamiltonian paths between all pairs of vertices are found and listed in hamiltonian_connectedness_certificate.py

run family_F_and_hamiltonian_connectedness/verify_certificate.py (it uses hamiltonian_connectedness_certificate.py)

It verifies the Hamiltonian connectedness by checking all listed paths. The verification suffices to prove that the graphs are Hamiltonian-connected, and is much faster than finding Hamiltonian paths (the related problem is NP-complete). 


## Prerequisites

I use:
- Python 3.10.9 
- SageMath 9.6

The code should work with some older versions as well.


==> anc/lemma_x/auxiliary_functions.py <==
import time
from sage.all import *
from itertools import combinations

starting_time = time.time()

def line_graph_of_multigraph(M): # no such function in sage, so we implement it here
    E = list(M.edges(labels=False))
    L = graphs.CompleteGraph(len(E)).complement() # graph with the right number of vertices but no edges
    for u in range(len(E) - 1):
        for v in range(u+1, len(E)):
            if len(set(E[u]).union(set(E[v]))) <= 3: # common vertex in preimage
                L.add_edge(u,v) # adjacent in line graph
    return L

#subgraph of multigraph obtained by removing some vertices and replacing some mutiedges with simple edges 
def has_flat_subgraph(host_multigraph, subgraph_searched):
    S = copy(subgraph_searched)
    S = S.to_simple()
    H = copy(host_multigraph)
    H = H.to_simple()
    for I in H.subgraph_search_iterator(S, induced=True):
        multiedges_ok = True
        #each mulitedge of subgraph_searched must be a multiedge in host_multigraph
        for e in subgraph_searched.multiple_edges(labels=False):
            if has_multiedge(host_multigraph, (I[e[0]], I[e[1]])) == False:
                multiedges_ok = False
                break
        if multiedges_ok:
            return True
    return False

def at_least_one_is_multiedge(M, E):
    for e in E:
        if has_multiedge(M, e):
            return True
    return False

def has_multiedge(M, e):
    if e in M.multiple_edges(labels=False):
        return True
    if (e[1], e[0]) in M.multiple_edges(labels=False):
        return True
    return False

def number_of_pendant_twins(M, N):
    if sum(N) > 1:
        return
    G = copy(M)
    G = G.to_simple()
    number_of_twins = 0
    n = N.index(1)
    for u in G.neighbors(n):
        if G.degree(u) == 1:
            number_of_twins += 1
    return number_of_twins

def has_subgraph(host_graph, subgraph):
    if host_graph.subgraph_search(subgraph, induced=False) == None:
        return False
    return True

def degree_sum(M, V):
    return sum([M.degree(u) for u in V])

def get_nontrivial_components(M):
    output = []
    for C in M.connected_components():
        if len(C) >= 2: # component is non-trivial
            output.append(C)
    return output

def get_pairs(L):
    return list(combinations(L, 2)) 

def simple_non_pendant_edges(M):
    output = []
    for e in M.edges(labels=False):
        if M.degree(e[0]) > 1 and M.degree(e[1]) > 1: #e is not pendant
            if has_multiedge(M, e) == False: #e is simple
                output.append(e)
    return output            

def cyclic_relabeling(C): # relabel vertices of Hamiltonian graph so that it has cycle 0,1,...,n-1
    output = [0]*C.order()
    u = 0
    for i in range(1, len(output)):
        v = C.neighbors(u)[0]
        output[v] = i
        C.delete_edge(u,v)
        u = v
    return output

def random_but_probability_tweaked(n): # so that smaller numbers appear more often
    r = randint(0, (n)**2 - 1)
    index = n - 1 - int(math.sqrt(r)) #small indices have higher probability
    return index

def get_runtime():
    return round(time.time() - starting_time, 3)

==> anc/lemma_x/family_F_and_hamiltonian_connectedness/F.py <==
# The computer investigates all multigraphs that might satisfy the lemma and logs the details in two files.
# File proof.txt is used for a computer-generated proof of the lemma. This file is long and describes the detailed steps of the proof.
# https://stackoverflow.com/questions/159521/text-editor-to-open-big-giant-huge-large-text-files
# File F.py lists all multigraphs from family F by their edges. This file is short and can be easily used in another Python program by: from F import *
F = [] # members of F are appended to this list.
# In Subcase 2.1.1.1.9.2.2.4, a new member of F is added.
F += [ [(0, 1), (0, 7), (1, 2), (1, 11), (2, 3), (2, 13), (3, 4), (4, 5), (4, 10), (5, 6), (5, 11), (6, 7), (6, 13), (7, 8), (8, 9), (9, 11), (9, 12), (10, 12), (12, 13)] ]
# In Subcase 2.1.1.1.19.2.4.3, a new member of F is added.
F += [ [(0, 1), (0, 7), (0, 10), (1, 2), (1, 13), (2, 3), (2, 11), (3, 4), (4, 5), (4, 10), (5, 6), (5, 13), (6, 7), (6, 11), (7, 8), (8, 9), (9, 12), (9, 13), (10, 12), (11, 12)] ]
# In Subcase 2.1.1.12.6.7, a new member of F is added.
F += [ [(0, 1), (0, 7), (1, 2), (1, 10), (2, 3), (2, 11), (3, 4), (4, 5), (4, 9), (5, 6), (5, 10), (6, 7), (6, 11), (7, 8), (8, 9), (8, 11), (9, 10)] ]
# In Subcase 2.1.1.12.6.8, a new member of F is added.
F += [ [(0, 1), (0, 7), (1, 2), (1, 10), (2, 3), (2, 11), (3, 4), (4, 5), (4, 9), (5, 6), (5, 10), (6, 7), (6, 11), (7, 8), (8, 9), (8, 11), (9, 10), (10, 11)] ]
# In Subcase 2.1.1.18.4.2, a new member of F is added.
F += [ [(0, 1), (0, 7), (0, 11), (1, 2), (1, 10), (2, 3), (2, 9), (3, 4), (4, 5), (4, 11), (5, 6), (5, 10), (6, 7), (6, 9), (7, 8), (8, 9), (8, 11)] ]
# In Subcase 2.1.1.18.6.2, a new member of F is added.
F += [ [(0, 1), (0, 7), (0, 11), (1, 2), (1, 10), (2, 3), (2, 9), (3, 4), (4, 5), (4, 11), (5, 6), (5, 10), (6, 7), (6, 9), (7, 8), (7, 10), (8, 9), (8, 11)] ]
# In Subcase 2.1.4.3.3.1.10, a new member of F is added.
F += [ [(0, 1), (0, 7), (1, 2), (1, 9), (2, 3), (2, 12), (3, 4), (3, 8), (4, 5), (5, 6), (5, 9), (6, 7), (6, 12), (7, 8), (8, 10), (9, 10), (10, 11), (11, 12)] ]
# In Subcase 2.1.4.3.3.1.10.4, a new member of F is added.
F += [ [(0, 1), (0, 7), (0, 13), (1, 2), (1, 9), (2, 3), (2, 12), (3, 4), (3, 8), (4, 5), (4, 13), (5, 6), (5, 9), (6, 7), (6, 12), (7, 8), (8, 10), (9, 10), (10, 11), (11, 12), (11, 13)] ]
# In Subcase 2.1.9.23, a new member of F is added.
F += [ [(0, 1), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 9), (3, 4), (3, 8), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8)] ]
# In Subcase 2.1.9.24, a new member of F is added.
F += [ [(0, 1), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 9), (3, 4), (3, 8), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.1.9.24.1, a new member of F is added.
F += [ [(0, 1), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 9), (3, 4), (3, 8), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9), (8, 9)] ]
# In Subcase 2.2.1.2.2.4, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (1, 2), (1, 11), (2, 3), (2, 10), (3, 4), (3, 9), (4, 5), (4, 8), (5, 6), (6, 7), (6, 10), (8, 9), (8, 11), (10, 11)] ]
# In Subcase 2.2.1.4.3.5, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (1, 2), (1, 11), (2, 3), (2, 10), (3, 4), (3, 9), (4, 5), (4, 8), (5, 6), (6, 7), (6, 10), (7, 9), (8, 9), (8, 11), (10, 11)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.1.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.1.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.1.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.7.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.8, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.8.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.8.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.8.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.8.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.8.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.8.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.10, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.3.10.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.1.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.1.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.1.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.7.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.8, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.8.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.8.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.8.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.8.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.8.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.8.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.10, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.1.10.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.1.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.1.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.1.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.4.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.5, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.5.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.5.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.5.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.5.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.5.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.5.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.5.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.7, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.2.1.7.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.1.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.1.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.1.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.3.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.4.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.4.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.4.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.4.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.6, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.5.1.6.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.7.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.7.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.3.8.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.1.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.1.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.1.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.3.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.4.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.4.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.4.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.4.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.6, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.5.1.6.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.7.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.7.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.1.8.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.1.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.1.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.1.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.3.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.4.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.4.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.4.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.4.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.6, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.2.1.6.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.4.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 16), (6, 17), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.4.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 16), (6, 17), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 16), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.4.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 16), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.5.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.1.5.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.1.3.7.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.1.3.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.1.3.7.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.1.3.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.1.3.8, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.1.3.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.1.7.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.1.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.1.7.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.1.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.1.8, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.4.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.4.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.4.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.5, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.2.2.5.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.3.5.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.3.5.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.3.5.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.3.5.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.3.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.3.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.5.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.5.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.5.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.5.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.1.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.2.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.2.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.2.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.2.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.2.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.2.2.2.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.1.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.1.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.1.3.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.3.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.3.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.2.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.2.1.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.2.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.2.2.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.3.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (8, 9), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.3.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (8, 9), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.3.5.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.1.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.1.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.1.3.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.3.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.3.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.2.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.2.1.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.2.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.2.2.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (6, 17), (8, 9), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.3.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (6, 17), (8, 9), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (8, 9), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.3.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (8, 9), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.4.5.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.1.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.1.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.1.3.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.3.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.2.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.3.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.2.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.2.1.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.2.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.2.2.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 16), (8, 9), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.3.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 16), (8, 9), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.3.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.2.1.1.5.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.3.1.5.1.3.1.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 13), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14)] ]
# In Subcase 2.2.3.8.3.1.2.2.3.1.5.1.3.1.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 13), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14)] ]
# In Subcase 2.2.3.8.3.1.2.2.3.1.5.1.3.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 13), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 16), (8, 9), (10, 15), (11, 14)] ]
# In Subcase 2.2.3.8.3.1.2.2.3.1.5.1.3.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 13), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 16), (8, 9), (10, 15), (11, 14)] ]
# In Subcase 2.2.3.8.3.1.2.2.3.1.5.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 13), (0, 14), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (8, 9), (10, 15), (11, 14)] ]
# In Subcase 2.2.3.8.3.1.2.2.3.1.5.1.3.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 13), (0, 14), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (8, 9), (10, 15), (11, 14)] ]
# In Subcase 2.2.3.8.3.1.2.2.5.1.1.3.1.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 13), (0, 13), (0, 14), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 15), (6, 16), (8, 9), (10, 14), (11, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.5.1.1.3.1.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 13), (0, 13), (0, 14), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 15), (6, 16), (8, 9), (10, 14), (11, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.5.1.1.3.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 13), (0, 13), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 15), (8, 9), (10, 14), (11, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.5.1.1.3.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 13), (0, 13), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 15), (8, 9), (10, 14), (11, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.5.1.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 13), (0, 13), (0, 14), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (8, 9), (10, 14), (11, 13)] ]
# In Subcase 2.2.3.8.3.1.2.2.5.1.1.3.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 13), (0, 13), (0, 14), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (8, 9), (10, 14), (11, 13)] ]
# In Subcase 2.2.3.8.3.1.2.3.1.1.3.1.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 13), (0, 13), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 14), (6, 15), (8, 9), (10, 13), (11, 12)] ]
# In Subcase 2.2.3.8.3.1.2.3.1.1.3.1.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 13), (0, 13), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 14), (6, 15), (8, 9), (10, 13), (11, 12)] ]
# In Subcase 2.2.3.8.3.1.2.3.1.1.3.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 13), (0, 13), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 14), (8, 9), (10, 13), (11, 12)] ]
# In Subcase 2.2.3.8.3.1.2.3.1.1.3.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 13), (0, 13), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (6, 14), (8, 9), (10, 13), (11, 12)] ]
# In Subcase 2.2.3.8.3.1.2.3.1.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 13), (0, 13), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (8, 9), (10, 13), (11, 12)] ]
# In Subcase 2.2.3.8.3.1.2.3.1.1.3.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (0, 9), (0, 12), (0, 12), (0, 13), (0, 13), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 10), (6, 10), (6, 11), (6, 11), (8, 9), (10, 13), (11, 12)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.3.7.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.3.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.3.7.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.3.7.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.3.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.3.7.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.3.8, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.3.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.3.8.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.7.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.7.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.7.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.7.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.8, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.1.8.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.4.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.4.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.4.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.4.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.4.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.5, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.5.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.1.5.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.1.3.7.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.1.3.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.1.3.7.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.1.3.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.1.3.8, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.1.3.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.1.7.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.1.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.1.7.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.1.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.1.8, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.4.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.4.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.4.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.5, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.2.2.5.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.5.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.5.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.5.1.3.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.5.1.3.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.5.1.3.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.5.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.5.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.5.1.3.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.5.1.3.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.5.1.3.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.5.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.5.1.4.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.5.1.6, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.3.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.5.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.5.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.5.1.3.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.5.1.3.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.5.1.3.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.5.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.5.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.5.1.3.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.5.1.3.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.5.1.3.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.5.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.5.1.4.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.5.1.6, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.2.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.2.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.2.1.3.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.2.1.3.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.2.1.3.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.2.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.2.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.2.1.3.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.2.1.3.2.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.2.1.3.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.2.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.2.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.2.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.2.1.4.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.2.1.6, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.4.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 16), (6, 17), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 16), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.1.5.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.1.2.2.1.3.7.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (6, 21), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.1.2.2.1.3.7.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.1.2.2.1.3.8, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.1.2.2.1.7.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (6, 20), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.1.2.2.1.7.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.1.2.2.1.8, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.1.2.2.4.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (6, 19), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.1.2.2.4.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (6, 18), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.1.2.2.5, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 17), (8, 9), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.1.3.5.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (6, 20), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.1.3.5.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 19), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.1.3.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 18), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.1.5.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (6, 19), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.1.5.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 18), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.1.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 17), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.2.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.2.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (6, 17), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.2.2.2.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 15), (8, 9), (11, 16), (12, 13), (14, 15)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.1.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.1.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.1.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.1.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.1.1.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.1.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.2.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (6, 19), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 18), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.2.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 17), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (6, 18), (8, 9), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (8, 9), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.3.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (11, 16), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.1.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.1.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.1.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.1.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.1.1.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.1.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.2.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (6, 18), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 17), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.2.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 16), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (6, 17), (8, 9), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (8, 9), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.1.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (11, 15), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.1.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.1.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.1.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.1.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.1.1.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.1.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.2.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 16), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.2.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (8, 9), (10, 15), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (6, 16), (8, 9), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (6, 15), (8, 9), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.2.1.2.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 14), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 11), (6, 11), (6, 13), (6, 13), (8, 9), (11, 14), (12, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.3.5.1.2.1.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 13), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 16), (6, 17), (8, 9), (10, 15), (11, 14)] ]
# In Subcase 2.2.3.9.2.1.2.4.3.5.1.2.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 13), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 16), (8, 9), (10, 15), (11, 14)] ]
# In Subcase 2.2.3.9.2.1.2.4.3.5.1.2.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 13), (0, 14), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (8, 9), (10, 15), (11, 14)] ]
# In Subcase 2.2.3.9.2.1.2.4.5.1.2.1.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 13), (0, 13), (0, 14), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 15), (6, 16), (8, 9), (10, 14), (11, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.5.1.2.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 13), (0, 13), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 15), (8, 9), (10, 14), (11, 13)] ]
# In Subcase 2.2.3.9.2.1.2.4.5.1.2.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 13), (0, 13), (0, 14), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (8, 9), (10, 14), (11, 13)] ]
# In Subcase 2.2.3.9.2.1.2.5.1.2.1.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 13), (0, 13), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 14), (6, 15), (8, 9), (10, 13), (11, 12)] ]
# In Subcase 2.2.3.9.2.1.2.5.1.2.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 13), (0, 13), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (6, 14), (8, 9), (10, 13), (11, 12)] ]
# In Subcase 2.2.3.9.2.1.2.5.1.2.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 9), (0, 12), (0, 12), (0, 13), (0, 13), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 10), (6, 10), (6, 11), (6, 11), (8, 9), (10, 13), (11, 12)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.2.1.1.3.8, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 15), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.2.1.1.3.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 15), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 14), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.2.1.1.3.8.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 15), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 14), (6, 16), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.2.1.1.8, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 15), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.2.1.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 15), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 14), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.2.1.1.8.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 15), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 14), (6, 16), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.2.1.5, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.2.1.5.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 14), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.2.1.5.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 14), (6, 16), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.2.2.1.3.8, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 16), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.2.2.1.3.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 14), (6, 16), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.2.2.1.8, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 16), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.2.2.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 14), (6, 16), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.2.2.5, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 16), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.2.2.5.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 14), (6, 16), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.3.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (6, 14), (7, 8), (10, 11), (12, 17), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.3.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (6, 14), (6, 14), (7, 8), (10, 11), (12, 17), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.3.5.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (6, 14), (6, 14), (7, 8), (10, 11), (12, 17), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.3.5.1.4.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (6, 14), (7, 8), (10, 11), (12, 17), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.3.5.1.6, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 12), (6, 12), (6, 14), (7, 8), (10, 11), (12, 17), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.3.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 14), (7, 8), (10, 11), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (6, 14), (7, 8), (10, 11), (12, 16), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (6, 14), (6, 14), (7, 8), (10, 11), (12, 16), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.5.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (6, 14), (6, 14), (7, 8), (10, 11), (12, 16), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.5.1.4.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (6, 14), (7, 8), (10, 11), (12, 16), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.5.1.6, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 12), (6, 12), (6, 14), (7, 8), (10, 11), (12, 16), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 14), (7, 8), (10, 11), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.2.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (6, 14), (7, 8), (10, 11), (12, 15), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.2.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (6, 14), (6, 14), (7, 8), (10, 11), (12, 15), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.2.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (6, 14), (6, 14), (7, 8), (10, 11), (12, 15), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.2.1.4.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (6, 14), (7, 8), (10, 11), (12, 15), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.2.1.6, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 12), (6, 12), (6, 14), (7, 8), (10, 11), (12, 15), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.1.5.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 14), (7, 8), (10, 11), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.2.1.2.2.1.3.8, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 15), (0, 17), (0, 18), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 14), (6, 16), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.2.1.2.2.1.8, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 15), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 14), (6, 16), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.2.1.2.2.5, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 14), (6, 14), (6, 16), (6, 16), (7, 8), (10, 11), (13, 14), (15, 16)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.2.1.3.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (6, 14), (6, 14), (7, 8), (10, 11), (12, 17), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.2.1.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (6, 14), (6, 14), (7, 8), (10, 11), (12, 16), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.2.2.2.1.4, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (6, 14), (6, 14), (7, 8), (10, 11), (12, 15), (13, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.3.5.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (7, 8), (9, 16), (10, 11), (12, 15)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.3.5.1.2.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (7, 8), (9, 16), (10, 11), (12, 15)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.3.5.1.2.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (7, 8), (9, 16), (10, 11), (12, 15)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.3.5.1.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 12), (6, 12), (7, 8), (9, 16), (10, 11), (12, 15)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.3.5.1.2.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 12), (6, 12), (7, 8), (9, 16), (10, 11), (12, 15)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.3.5.1.2.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 14), (0, 15), (0, 15), (0, 16), (0, 16), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 12), (6, 12), (7, 8), (9, 16), (10, 11), (12, 15)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.3.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (7, 8), (10, 11), (12, 15)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.5.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (7, 8), (9, 15), (10, 11), (12, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.5.1.2.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (7, 8), (9, 15), (10, 11), (12, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.5.1.2.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 14), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (7, 8), (9, 15), (10, 11), (12, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.5.1.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 12), (6, 12), (7, 8), (9, 15), (10, 11), (12, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.5.1.2.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 14), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 12), (6, 12), (7, 8), (9, 15), (10, 11), (12, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.5.1.2.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 14), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 12), (6, 12), (7, 8), (9, 15), (10, 11), (12, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.4.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 14), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (7, 8), (10, 11), (12, 14)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.5.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (7, 8), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.5.1.2.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (7, 8), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.5.1.2.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 14), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (7, 8), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.5.1.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 12), (6, 12), (7, 8), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.5.1.2.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 14), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 12), (6, 12), (7, 8), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.5.1.2.2.3, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (0, 14), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 12), (6, 12), (7, 8), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 2.2.4.18.1.1.2.1.2.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 13), (0, 13), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 11), (6, 11), (6, 12), (6, 12), (7, 8), (10, 11), (12, 13)] ]
# In Subcase 2.2.4.18.1.1.2.1.4.2.4.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 12), (0, 13), (0, 14), (0, 14), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 11), (7, 8), (9, 14), (10, 11)] ]
# In Subcase 2.2.4.18.1.1.2.1.4.4.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 12), (0, 13), (0, 13), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 11), (7, 8), (9, 13), (10, 11)] ]
# In Subcase 2.2.4.18.1.1.2.1.5.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 1), (0, 5), (0, 7), (0, 10), (0, 10), (0, 12), (0, 12), (1, 2), (2, 3), (3, 4), (3, 8), (4, 5), (5, 6), (6, 7), (6, 9), (6, 9), (6, 11), (6, 11), (7, 8), (9, 12), (10, 11)] ]
# In Subcase 2.2.10.18, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (1, 2), (1, 9), (2, 3), (2, 8), (3, 4), (3, 9), (4, 5), (4, 8), (5, 6), (6, 7), (6, 8), (7, 9)] ]
# In Subcase 2.2.10.19, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (1, 2), (1, 9), (2, 3), (2, 8), (3, 4), (3, 9), (4, 5), (4, 8), (5, 6), (6, 7), (6, 8), (7, 9), (8, 9)] ]
# In Subcase 2.2.10.23, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (1, 2), (1, 9), (2, 3), (2, 8), (3, 4), (3, 9), (4, 5), (4, 8), (5, 6), (5, 9), (6, 7), (6, 8), (7, 9), (8, 9)] ]
# In Subcase 2.2.14.11, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 9), (3, 4), (3, 8), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8)] ]
# In Subcase 2.2.14.12, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 9), (3, 4), (3, 8), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.4.10.30, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 5), (2, 9), (3, 4), (3, 8), (4, 5), (4, 9), (5, 6), (6, 7), (6, 9), (7, 8)] ]
# In Subcase 2.4.10.31, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 5), (2, 9), (3, 4), (3, 8), (4, 5), (4, 9), (5, 6), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.4.12.24, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 5), (2, 9), (3, 4), (3, 8), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.6.12.14, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (1, 2), (1, 9), (2, 3), (2, 5), (2, 8), (3, 4), (3, 9), (4, 5), (4, 8), (5, 6), (6, 7), (6, 8), (7, 9)] ]
# In Subcase 2.6.12.15, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (1, 2), (1, 9), (2, 3), (2, 5), (2, 8), (3, 4), (3, 9), (4, 5), (4, 8), (5, 6), (6, 7), (6, 8), (7, 9), (8, 9)] ]
# In Subcase 2.6.12.19, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (1, 2), (1, 9), (2, 3), (2, 5), (2, 8), (3, 4), (3, 9), (4, 5), (4, 8), (5, 6), (5, 9), (6, 7), (6, 8), (7, 9), (8, 9)] ]
# In Subcase 2.6.20.13, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 5), (2, 9), (3, 4), (3, 8), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8)] ]
# In Subcase 2.6.20.14, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 5), (2, 9), (3, 4), (3, 8), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.7.6.15, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (1, 2), (1, 8), (2, 3), (2, 5), (2, 9), (3, 4), (3, 6), (4, 5), (4, 9), (5, 6), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.7.6.21, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 5), (3, 4), (3, 6), (4, 5), (4, 9), (5, 6), (6, 7), (7, 8), (8, 9)] ]
# In Subcase 2.7.6.21.1, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 5), (3, 4), (3, 6), (4, 5), (4, 9), (5, 6), (6, 7), (7, 8), (8, 9)] ]
# In Subcase 2.7.6.31, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 5), (2, 9), (3, 4), (3, 6), (4, 5), (4, 9), (5, 6), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.7.8.14, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (1, 2), (1, 8), (2, 3), (2, 5), (2, 9), (3, 4), (3, 6), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8)] ]
# In Subcase 2.7.8.21, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 5), (3, 4), (3, 6), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (7, 8), (8, 9)] ]
# In Subcase 2.7.8.31, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 5), (2, 9), (3, 4), (3, 6), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.7.10.15, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (1, 2), (1, 8), (2, 3), (2, 5), (2, 9), (3, 4), (3, 6), (3, 8), (4, 5), (4, 9), (5, 6), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.7.10.21, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 5), (3, 4), (3, 6), (3, 8), (4, 5), (4, 9), (5, 6), (6, 7), (7, 8), (8, 9)] ]
# In Subcase 2.7.10.31, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 5), (2, 9), (3, 4), (3, 6), (3, 8), (4, 5), (4, 9), (5, 6), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.7.12.15, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (1, 2), (1, 8), (2, 3), (2, 5), (2, 9), (3, 4), (3, 6), (3, 8), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.7.12.21, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 5), (3, 4), (3, 6), (3, 8), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (7, 8), (8, 9)] ]
# In Subcase 2.7.12.31, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 5), (2, 9), (3, 4), (3, 6), (3, 8), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.8.4.5, a new member of F is added.
F += [ [(0, 1), (0, 7), (0, 9), (1, 2), (1, 5), (2, 3), (2, 8), (3, 4), (3, 7), (4, 5), (4, 9), (5, 6), (6, 7), (6, 8), (8, 9)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.3.7.1.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 20), (2, 21), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.3.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 20), (2, 21), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.3.7.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (2, 20), (2, 21), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.3.7.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 20), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.3.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 20), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.3.7.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (2, 20), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.3.8, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.3.8.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.3.8.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.7.1.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 19), (2, 20), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 19), (2, 20), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.7.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (2, 19), (2, 20), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.7.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.7.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.8, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.1.8.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.4.1.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 18), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.4.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 18), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.4.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (2, 18), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.4.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.4.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.5, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.5.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.1.5.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.2.1.3.7.1.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (0, 21), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 17), (2, 20), (2, 21), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.2.1.3.7.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 17), (2, 20), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.2.1.3.8, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.2.1.7.1.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 17), (2, 19), (2, 20), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.2.1.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (2, 19), (2, 20), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.2.1.7.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 17), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.2.1.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.2.1.8, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.2.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.2.4.1.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 17), (2, 18), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.2.4.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (2, 18), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.2.4.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.2.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.2.5, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.2.2.5.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.3.5.1.3.1.4, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (0, 20), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 15), (2, 19), (2, 20), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 18), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.3.5.1.3.4, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 15), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 18), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.3.5.1.6, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 15), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 18), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.3.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 18), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.3.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.3.8.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.5.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 18), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 17), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.5.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 18), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 17), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.5.1.3.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 18), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 17), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.5.1.3.1.4, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 15), (2, 18), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 17), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.5.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 17), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.5.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 17), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.5.1.3.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 17), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.5.1.3.4, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 15), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 17), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 17), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 17), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.5.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 17), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.5.1.6, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 15), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 17), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.7.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.2.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.2.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.2.1.3.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.2.1.3.1.2.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.2.1.3.1.4, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.2.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.2.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.2.1.3.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.2.1.3.2.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.2.1.3.4, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.2.1.4, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.2.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.2.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.2.1.4.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.2.1.6, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 15), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.4.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 16), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.1.5.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.2.1.2.2.4.1.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (0, 19), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (2, 18), (2, 19), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.2.1.2.2.4.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 16), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.2.1.2.2.5, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (12, 13), (14, 15), (16, 17)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.2.2.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (0, 18), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.2.2.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 16), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.2.2.2.1.4, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 16), (12, 13), (14, 15)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.5.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 16), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 15), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.5.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 15), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.1.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 15), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.2.1.2.1.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 16), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 15), (9, 11), (10, 14), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.2.1.2.1.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 16), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 15), (9, 11), (10, 14), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.2.1.2.1.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 16), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 15), (9, 11), (10, 14), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.2.1.2.1.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (0, 17), (1, 2), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 16), (2, 17), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 15), (9, 11), (10, 14), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.2.1.2.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 15), (9, 11), (10, 14), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.2.1.2.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 15), (9, 11), (10, 14), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.2.1.2.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 15), (9, 11), (10, 14), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.2.1.2.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 15), (9, 11), (10, 14), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.2.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 15), (1, 2), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 15), (9, 11), (10, 14), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.2.1.2.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 15), (9, 11), (10, 14), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.2.1.2.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 15), (1, 2), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 15), (9, 11), (10, 14), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.2.1.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 15), (9, 11), (10, 14), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.2.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (0, 16), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 14), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.2.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (0, 15), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (2, 15), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 14), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.4.2.1.2.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 14), (0, 14), (1, 2), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 11), (2, 13), (2, 13), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (9, 11), (10, 14), (12, 13)] ]
# In Subcase 2.9.7.1.2.2.5.1.2.1.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 13), (0, 13), (0, 14), (0, 15), (1, 2), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 11), (2, 14), (2, 15), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 13), (9, 11), (10, 12)] ]
# In Subcase 2.9.7.1.2.2.5.1.2.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 13), (0, 13), (0, 14), (1, 2), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 11), (2, 14), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 13), (9, 11), (10, 12)] ]
# In Subcase 2.9.7.1.2.2.5.1.2.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 12), (0, 12), (0, 13), (0, 13), (1, 2), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 11), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 13), (9, 11), (10, 12)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.2.1.1.3.8, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 15), (0, 17), (0, 18), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14), (15, 16)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.2.1.1.3.8.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 15), (0, 17), (0, 18), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14), (15, 16)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.2.1.1.3.8.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 15), (0, 17), (0, 18), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14), (15, 16)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.2.1.1.8, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 15), (0, 17), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14), (15, 16)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.2.1.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 15), (0, 17), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14), (15, 16)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.2.1.1.8.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 15), (0, 17), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14), (15, 16)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.2.1.5, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 15), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14), (15, 16)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.2.1.5.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 15), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14), (15, 16)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.2.1.5.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 15), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14), (15, 16)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.2.2.1.3.8, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 17), (0, 18), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14), (15, 16)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.2.2.1.8, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 17), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14), (15, 16)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.2.2.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 17), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14), (15, 16)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.2.2.5, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14), (15, 16)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.2.2.5.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14), (15, 16)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.3.5.1.6, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 16), (0, 17), (0, 17), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 12), (2, 14), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (10, 17), (11, 12), (13, 14)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.3.8.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 16), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 16), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 12), (2, 12), (2, 14), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (10, 16), (11, 12), (13, 14)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 16), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (10, 16), (11, 12), (13, 14)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.5.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 16), (0, 16), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (10, 16), (11, 12), (13, 14)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.5.1.6, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 16), (0, 16), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 12), (2, 14), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (10, 16), (11, 12), (13, 14)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.2.1.4, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 12), (2, 12), (2, 14), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (10, 15), (11, 12), (13, 14)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.2.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (10, 15), (11, 12), (13, 14)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.2.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 15), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (10, 15), (11, 12), (13, 14)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.2.1.4.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 15), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 12), (2, 12), (2, 14), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (10, 15), (11, 12), (13, 14)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.2.1.6, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 15), (0, 15), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 12), (2, 14), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (10, 15), (11, 12), (13, 14)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.1.5.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.2.1.2.2.5, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 15), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (11, 12), (13, 14), (15, 16)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.2.2.2.1.4, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 15), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 12), (2, 12), (2, 14), (2, 14), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (10, 15), (11, 12), (13, 14)] ]
# In Subcase 2.9.7.3.2.4.2.1.1.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 14), (0, 14), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 12), (2, 12), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (10, 14), (11, 12)] ]
# In Subcase 2.9.7.3.2.4.2.1.2.1.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 14), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 12), (2, 12), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 14), (10, 13), (11, 12)] ]
# In Subcase 2.9.7.3.2.4.2.1.2.1.2.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 14), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 12), (2, 12), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 14), (10, 13), (11, 12)] ]
# In Subcase 2.9.7.3.2.4.2.1.2.1.2.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 14), (0, 14), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 12), (2, 12), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 14), (10, 13), (11, 12)] ]
# In Subcase 2.9.7.3.2.4.2.1.2.1.2.1.3, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (0, 14), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (2, 12), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 14), (10, 13), (11, 12)] ]
# In Subcase 2.9.7.3.2.4.2.1.2.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 13), (0, 13), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 10), (2, 10), (2, 12), (2, 12), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (10, 13), (11, 12)] ]
# In Subcase 2.9.7.3.2.5.1.2.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 11), (0, 11), (0, 12), (0, 12), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (2, 8), (2, 10), (2, 10), (3, 4), (4, 5), (5, 6), (5, 9), (6, 7), (8, 12), (10, 11)] ]
# In Subcase 2.9.13.7, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (1, 2), (1, 8), (2, 3), (2, 7), (3, 4), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (8, 9)] ]
# In Subcase 2.9.13.7.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (1, 2), (1, 8), (2, 3), (2, 7), (3, 4), (3, 4), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (8, 9)] ]
# In Subcase 2.10.12.22, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 9), (3, 4), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8)] ]
# In Subcase 2.10.12.23, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 9), (3, 4), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.11.4.25, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (1, 2), (1, 9), (2, 3), (2, 7), (3, 4), (3, 9), (4, 5), (4, 7), (4, 8), (5, 6), (5, 9), (6, 7), (6, 8), (8, 9)] ]
# In Subcase 2.11.4.27, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (1, 2), (1, 9), (2, 3), (2, 7), (3, 4), (3, 9), (4, 5), (4, 7), (4, 8), (5, 6), (5, 9), (6, 7), (6, 8), (7, 9), (8, 9)] ]
# In Subcase 2.11.11.22, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 7), (2, 9), (3, 4), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9)] ]
# In Subcase 2.11.11.23, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 7), (2, 9), (3, 4), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (8, 9)] ]
# In Subcase 2.11.12.23, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 7), (2, 9), (3, 4), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.12.6.15, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (1, 2), (1, 9), (2, 3), (2, 7), (3, 4), (3, 6), (4, 5), (4, 7), (4, 8), (5, 6), (5, 9), (6, 7), (6, 8), (8, 9)] ]
# In Subcase 2.12.6.17, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (1, 2), (1, 9), (2, 3), (2, 7), (3, 4), (3, 6), (4, 5), (4, 7), (4, 8), (5, 6), (5, 9), (6, 7), (6, 8), (7, 9), (8, 9)] ]
# In Subcase 2.12.6.25, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (1, 2), (1, 9), (2, 3), (2, 7), (3, 4), (3, 6), (3, 9), (4, 5), (4, 7), (4, 8), (5, 6), (5, 9), (6, 7), (6, 8), (7, 9), (8, 9)] ]
# In Subcase 2.12.17.17, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 7), (2, 9), (3, 4), (3, 6), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (8, 9)] ]
# In Subcase 2.12.18.17, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 7), (2, 9), (3, 4), (3, 6), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.12.22.17, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 7), (2, 9), (3, 4), (3, 6), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.13.12.21, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (0, 8), (1, 2), (1, 9), (2, 3), (2, 5), (2, 7), (2, 8), (3, 4), (4, 5), (4, 8), (5, 6), (5, 9), (6, 7), (6, 8), (8, 9)] ]
# In Subcase 2.13.12.23, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (0, 8), (1, 2), (1, 9), (2, 3), (2, 5), (2, 7), (2, 8), (3, 4), (4, 5), (4, 8), (5, 6), (5, 9), (6, 7), (6, 8), (7, 9), (8, 9)] ]
# In Subcase 2.13.12.31, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (0, 8), (1, 2), (1, 9), (2, 3), (2, 5), (2, 7), (2, 8), (3, 4), (3, 9), (4, 5), (4, 8), (5, 6), (5, 9), (6, 7), (6, 8), (7, 9), (8, 9)] ]
# In Subcase 2.14.14.13, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (1, 2), (1, 9), (2, 3), (2, 5), (2, 7), (2, 8), (3, 4), (3, 9), (4, 5), (4, 7), (4, 8), (5, 6), (6, 7), (6, 8), (7, 9), (8, 9)] ]
# In Subcase 2.14.14.17, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (1, 2), (1, 9), (2, 3), (2, 5), (2, 7), (2, 8), (3, 4), (3, 9), (4, 5), (4, 7), (4, 8), (5, 6), (5, 9), (6, 7), (6, 8), (7, 9), (8, 9)] ]
# In Subcase 2.14.22.17, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 5), (2, 7), (2, 9), (3, 4), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.15.14.15, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (1, 2), (1, 9), (2, 3), (2, 7), (2, 8), (3, 4), (3, 9), (4, 5), (4, 7), (4, 8), (5, 6), (5, 9), (6, 7), (6, 8), (8, 9)] ]
# In Subcase 2.16.4.23, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (1, 2), (1, 9), (2, 3), (2, 8), (3, 4), (3, 6), (4, 5), (4, 7), (4, 8), (5, 6), (5, 9), (6, 7), (6, 8), (7, 9), (8, 9)] ]
# In Subcase 2.16.4.31, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (1, 2), (1, 9), (2, 3), (2, 8), (3, 4), (3, 6), (3, 9), (4, 5), (4, 7), (4, 8), (5, 6), (5, 9), (6, 7), (6, 8), (7, 9), (8, 9)] ]
# In Subcase 2.16.9.17, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 9), (3, 4), (3, 6), (3, 8), (4, 5), (4, 7), (5, 6), (6, 7), (8, 9)] ]
# In Subcase 2.16.9.17.1, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 3), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 9), (3, 4), (3, 6), (3, 8), (4, 5), (4, 7), (5, 6), (6, 7), (8, 9)] ]
# In Subcase 2.16.12.23, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 9), (3, 4), (3, 6), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.18.17.13, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 9), (3, 4), (3, 6), (3, 8), (4, 5), (4, 7), (5, 6), (6, 7), (8, 9)] ]
# In Subcase 2.19.21.11, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 7), (2, 9), (3, 4), (3, 6), (3, 8), (4, 5), (4, 7), (5, 6), (5, 8), (6, 7), (8, 9)] ]
# In Subcase 2.19.21.17, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 7), (2, 9), (3, 4), (3, 6), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (8, 9)] ]
# In Subcase 2.19.22.11, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 7), (2, 9), (3, 4), (3, 6), (3, 8), (4, 5), (4, 7), (5, 6), (5, 8), (6, 7), (7, 8), (8, 9)] ]
# In Subcase 2.19.22.17, a new member of F is added.
F += [ [(0, 1), (0, 5), (0, 7), (0, 9), (1, 2), (1, 8), (2, 3), (2, 7), (2, 9), (3, 4), (3, 6), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.20.4.29, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (0, 9), (1, 2), (1, 4), (2, 3), (2, 5), (2, 7), (2, 9), (3, 4), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.20.22.17, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (0, 9), (1, 2), (1, 4), (1, 8), (2, 3), (2, 5), (2, 7), (2, 9), (3, 4), (3, 8), (4, 5), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.21.4.29, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (0, 9), (1, 2), (1, 4), (2, 3), (2, 5), (2, 7), (2, 9), (3, 4), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.21.22.17, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (0, 9), (1, 2), (1, 4), (1, 8), (2, 3), (2, 5), (2, 7), (2, 9), (3, 4), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.22.22.16, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 9), (1, 2), (1, 6), (1, 8), (2, 3), (2, 5), (2, 9), (3, 4), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8)] ]
# In Subcase 2.22.22.17, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 7), (0, 9), (1, 2), (1, 6), (1, 8), (2, 3), (2, 5), (2, 9), (3, 4), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.23.22.17, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (0, 9), (1, 2), (1, 6), (1, 8), (2, 3), (2, 7), (2, 9), (3, 4), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.24.22.17, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (0, 9), (1, 2), (1, 6), (1, 8), (2, 3), (2, 5), (2, 7), (2, 9), (3, 4), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.25.22.17, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (0, 9), (1, 2), (1, 4), (1, 8), (2, 3), (2, 5), (2, 7), (2, 9), (3, 4), (3, 6), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 2.26.22.17, a new member of F is added.
F += [ [(0, 1), (0, 3), (0, 5), (0, 7), (0, 9), (1, 2), (1, 4), (1, 6), (1, 8), (2, 3), (2, 5), (2, 7), (2, 9), (3, 4), (3, 6), (3, 8), (4, 5), (4, 7), (4, 9), (5, 6), (5, 8), (6, 7), (6, 9), (7, 8), (8, 9)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.3.7, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.3.7.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.3.7.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.3.7.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.3.7.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.3.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.3.8, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.3.8.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.3.8.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.3.8.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.7, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.7.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.7.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.7.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.7.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.7.2.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.8, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.8.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.1.8.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.4, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.4.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.4.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.5, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.5.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.5.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.1.5.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.2.1.3.8, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.2.1.3.8.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 17), (2, 18), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.2.1.8, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.2.1.8.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.2.5, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.2.2.5.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (8, 16), (8, 16), (10, 11), (12, 14), (15, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.3.5.1.3, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (10, 11), (12, 14), (13, 17)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.3.5.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (10, 11), (12, 14), (13, 17)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.3.5.1.3.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 17)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.3.5.1.3.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 17), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 17)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.3.5.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 17), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (10, 11), (12, 14), (13, 17)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.3.5.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 17)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.3.5.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 17), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 17)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.3.5.1.3.3, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 17), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (10, 11), (12, 14), (13, 17)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.3.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 17)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.3.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 17)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.3.5.2.3, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 17), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (10, 11), (12, 14), (13, 17)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.3.5.2.3.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 17), (2, 17), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (10, 11), (12, 14), (13, 17)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.3.7.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.3.7.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.5.1.3, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (10, 11), (12, 14), (13, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.5.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (10, 11), (12, 14), (13, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.5.1.3.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.5.1.3.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.5.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (10, 11), (12, 14), (13, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.5.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.5.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.5.1.3.3, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (10, 11), (12, 14), (13, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.5.2.3, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (10, 11), (12, 14), (13, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.5.2.3.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (10, 11), (12, 14), (13, 16)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.7.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.4.7.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.5.1.3, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (10, 11), (12, 14), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.5.1.3.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (10, 11), (12, 14), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.5.1.3.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.5.1.3.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.5.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (10, 11), (12, 14), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.5.1.3.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.5.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.5.1.3.3, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (10, 11), (12, 14), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.5.1.4, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.5.2.3, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (10, 11), (12, 14), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.5.2.3.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (10, 11), (12, 14), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.7.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.2.1.7.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 14), (8, 14), (10, 11), (12, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.3.4.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 16), (10, 11), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.3.4.1.4.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 16), (10, 11), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.3.4.1.4.1.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (2, 15), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 16), (10, 11), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.3.4.1.4.1.1.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (2, 15), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 16), (10, 11), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.3.4.1.4.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (2, 15), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 16), (10, 11), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.3.4.1.4.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (2, 15), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 16), (10, 11), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.3.4.1.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (9, 16), (10, 11), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.3.4.1.4.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (9, 16), (10, 11), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.3.4.1.4.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (2, 15), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (9, 16), (10, 11), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.3.4.1.4.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (2, 15), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (9, 16), (10, 11), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.3.4.1.5.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (10, 11), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.3.4.1.5.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (10, 11), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.3.4.2.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (2, 15), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (9, 16), (10, 11), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.3.4.2.4.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (2, 15), (2, 16), (2, 16), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (9, 16), (10, 11), (13, 15)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.4.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 15), (10, 11), (13, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.4.1.4.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 15), (10, 11), (13, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.4.1.4.1.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 14), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 15), (10, 11), (13, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.4.1.4.1.1.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 14), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 15), (10, 11), (13, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.4.1.4.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 14), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 15), (10, 11), (13, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.4.1.4.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 14), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 15), (10, 11), (13, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.4.1.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (9, 15), (10, 11), (13, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.4.1.4.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (9, 15), (10, 11), (13, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.4.1.4.2.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 14), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (9, 15), (10, 11), (13, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.4.1.4.2.1.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 14), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (9, 15), (10, 11), (13, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.4.1.5.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 14), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (10, 11), (13, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.4.1.5.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 14), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (10, 11), (13, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.4.2.4.2.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 14), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (9, 15), (10, 11), (13, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.2.4.2.4.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 14), (2, 14), (2, 15), (2, 15), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (9, 15), (10, 11), (13, 14)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.3.1.3.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 14), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.3.1.3.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 14), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.3.1.3.1.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 14), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.3.1.3.1.1.1.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 14), (2, 14), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.3.1.3.1.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 14), (2, 14), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.3.1.3.1.1.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 14), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.3.1.3.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 14), (2, 14), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.3.1.3.1.1.3, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 14), (2, 14), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.3.1.3.1.2, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 14), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.3.1.3.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 14), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (8, 13), (8, 13), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.3.1.3.2.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 14), (2, 14), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.3.1.3.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (2, 14), (2, 14), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (9, 14), (10, 11), (12, 13)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.3.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (10, 11), (12, 13)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.3.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 13), (8, 13), (10, 11), (12, 13)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.5.1.2.4.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 13), (2, 13), (2, 14), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (9, 13), (10, 11)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.5.1.2.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 13), (2, 13), (2, 14), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (9, 13), (10, 11)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.5.1.4.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 13), (2, 13), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (9, 13), (10, 11)] ]
# In Subcase 3.2.1.4.3.1.1.1.1.5.1.4.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 13), (2, 13), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (9, 13), (10, 11)] ]
# In Subcase 3.2.1.4.3.1.2.1.1.1.2.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (9, 12), (10, 11)] ]
# In Subcase 3.2.1.4.3.1.2.1.1.1.2.1.1, a new member of F is added.
F += [ [(0, 1), (0, 8), (0, 8), (1, 2), (1, 2), (2, 3), (2, 3), (2, 7), (2, 7), (2, 11), (2, 11), (2, 12), (2, 12), (3, 4), (4, 5), (5, 6), (5, 10), (6, 7), (7, 8), (8, 9), (8, 9), (9, 12), (10, 11)] ]


==> anc/lemma_x/family_F_and_hamiltonian_connectedness/find_hamiltonian_paths.py <==
import time
import logging
import numpy 
from sage.all import *
from F import *
from sage.graphs.generic_graph_pyx import find_hamiltonian

logging.basicConfig(filename='hamiltonian_connectedness_certificate.py', encoding='utf-8', format='%(message)s', level=logging.INFO)
starting_time = time.time()

def find_hamiltonian_paths(G): #testing hamiltonian cycle O(n^2) times
    logging.info("paths = []")        
    n = G.order()    
    #path_matrix = numpy.zeros((n, n))    
    path_matrix = [[0] * n for i in range(n)]
    for i in range(n-1):
        for j in range(i+1, n):
            while path_matrix[i][j] == 0:
                result = find_hamiltonian(G,find_path=True)
                if result[0]: #Hamiltonian path found
                    path = result[1]     
                    if path[0] > path[-1]:
                        path.reverse()
                    path_matrix[path[0]][path[-1]] = str(path)
            logging.info("# Hamiltonian path from " + str(i) + " to " + str(j))
            logging.info("paths += [ " + path_matrix[i][j] + " ]")
    logging.info("certificate += [paths]")

def line_graph_of_multigraph(M): # no such function in sage, so we implement it here
    E = list(M.edges(labels=False))
    L = graphs.CompleteGraph(len(E)).complement() # graph with the right number of vertices but no edges
    for u in range(len(E) - 1):
        for v in range(u+1, len(E)):
            if len(set(E[u]).union(set(E[v]))) <= 3: # common vertex in preimage
                L.add_edge(u,v) # adjacent in line graph
    return L

def get_runtime():
    return round(time.time() - starting_time, 3)

logging.info("# This file is generated by find_hamiltonian_paths.py. The file contains lists of Hamiltonian paths.")
logging.info("# Each list is related to one multigraph from the family F and certifies that the line graph of the multigraph is Hamiltonian connected.")
logging.info("# This file can be easily used in another Python program by: from hamiltonian_connectedness_certificate import *")
logging.info("certificate = []")

for i in range(len(F)):
    E = F[i]
    M = graphs.CompleteGraph(1)
    M.allow_multiple_edges(True)
    M.add_edges(E)
    G = line_graph_of_multigraph(M)
    find_hamiltonian_paths(G)
    print("Multigraph", i, "with edges:", M.edges(labels=False), "gives line graph with edges:", G.edges(labels=False))
    print("Found Hamiltonian paths between all pairs of vertices. Total runtime is", get_runtime(), "seconds.")


==> anc/lemma_x/family_F_and_hamiltonian_connectedness/verify_certificate.py <==
import time
import sys 
from sage.all import *
from F import *
from hamiltonian_connectedness_certificate import *

starting_time = time.time()

def verify_hamiltonian_connectedness(G, paths):
    n = G.order()    
    index = 0
    for i in range(n-1):
        for j in range(i+1, n):
            P = paths[index]
            verify_hamiltonian_path(G, P, i, j)
            index += 1    

def verify_hamiltonian_path(G, P, start, end):
    if len(P) != G.order():
        sys.exit("Wrong length.")
    if P[0] != start:
        sys.exit("Wrong start.")
    if P[-1] != end:
        sys.exit("Wrong end.")
    for k in range(len(P) - 1):
        edge = (P[k], P[k+1])
        if G.has_edge(edge) == False:
            sys.exit("Not a path.")
                
def line_graph_of_multigraph(M): # no such function in sage, so we implement it here
    E = list(M.edges(labels=False))
    L = graphs.CompleteGraph(len(E)).complement() # graph with the right number of vertices but no edges
    for u in range(len(E) - 1):
        for v in range(u+1, len(E)):
            if len(set(E[u]).union(set(E[v]))) <= 3: # common vertex in preimage
                L.add_edge(u,v) # adjacent in line graph
    return L

def get_runtime():
    return round(time.time() - starting_time, 3)

for i in range(len(F)):
    E = F[i]
    paths = certificate[i]
    M = graphs.CompleteGraph(1)
    M.allow_multiple_edges(True)
    M.add_edges(E)
    G = line_graph_of_multigraph(M)
    verify_hamiltonian_connectedness(G, paths)
    #if the graph is not Hamiltonian-connected, then the program is terminated
    print("Multigraph", i, "with edges:", M.edges(labels=False), "gives line graph with edges:", G.edges(labels=False))
    print("The line graph is Hamiltonian-connected. Total runtime is", get_runtime(), "seconds.")

==> anc/lemma_x/fix_properties.py <==
from investigate_properties import *

# get all violation of properties for multigraph M         
def get_all_problems(M):
    output = investigate_degrees(M)
    output += investigate_2_edge_cuts(M)
    output += investigate_cut_vertices(M)
    output += investigate_triangles(M)
    output += investigate_D1s(M)
    output += investigate_K2_4s(M)
    output += investigate_D2s(M)
    output += investigate_KM4_P4s(M)
    output += investigate_KM2_4s(M)
    return output

def choose_problem_and_get_all_solution_attempts(MaE, case):
    # extensions
    log_proof("Considering all problems and all non-investigated applicable extensions.")
    applicable_additions = get_all_applicable_additions(MaE)
    applicable_multiplications = get_all_applicable_multiplications(MaE)
    applicable_extensions = applicable_additions + applicable_multiplications
    # problems
    M = MaE.multigraph
    all_problems = get_all_problems(M)
    short_list = minimal_problems_and_solution_attempts(all_problems, M, applicable_additions, applicable_multiplications)
    if len(short_list) == 0: # no property is violated
        log_proof("There is no problem.")
        print_and_log_family("# In", case + ",", "a new member of F is added.")
        print_and_log_family("F += [", M.edges(labels = False), "]")
        log_proof("Branch over all applicable extensions:")
        log_proof("\t", attempts_as_string(applicable_extensions, list(range(len(applicable_extensions)))))
        return applicable_extensions 
    if len(short_list[0][1]) == 0: # zero possible solution attempts
        log_proof("There is a problem which cannot be solved:")
        log_problem(short_list[0][0])
        log_proof("Tried all non-investigated extension with a potential to solve this. None of them works. Subcase closed.")
        return []
    C = short_list[random_but_probability_tweaked(len(short_list))]
    log_proof("Choose a problem at random:")
    log_problem(C[0])
    log_proof("Branch over all solution attempts relevant to the problem:")
    log_proof("\t", attempts_as_string(applicable_extensions, C[1]))
    return [applicable_extensions[i] for i in C[1]]

# we choose just problems whose set of solution attempts is inclusion minimal
def minimal_problems_and_solution_attempts(problems, M, applicable_additions, applicable_multiplications):
    problems_and_solution_attempts = []
    for P in problems:
        attempts = get_indices_of_all_attempts(P, M, applicable_additions, applicable_multiplications)
        problems_and_solution_attempts.append([P, attempts])
    problems_and_solution_attempts.sort(key = lambda x: len(x[1])) #sort by number of solution attampts
    output = []
    for PaS in problems_and_solution_attempts: #filter by inclusion minimality
        minimal = True
        for known in output:
            if known[1].issubset(PaS[1]):  
                minimal = False
                break
        if minimal:
            output.append(PaS)
    return output

def get_all_applicable_additions(MaE):
    output = []
    for A in MaE.additions:
        if sum(A) >= 2: # new vertex has degree at least 2
            output.append(A)
        elif number_of_pendant_twins(MaE.multigraph, A) <= 1: # new vertex has at most one twin
            output.append(A)
    return output

def get_all_applicable_multiplications(MaE):
    output = []
    non_applicable = []
    for e in MaE.multiplications:
        if MaE.multigraph.degree(e[0]) > 1 and MaE.multigraph.degree(e[1]) > 1: #edge is non-pendant, and hence can be multiplied
            output.append(e)
    return output    
    
def get_indices_of_all_attempts(problem, M, applicable_additions, applicable_multiplications):
    addition_indices = get_indices_of_adding_vertex(problem, applicable_additions)
    shift = len(applicable_additions) # index shift
    multiplication_indices = get_indices_of_adding_multiedge(problem, applicable_multiplications, M, shift)
    return addition_indices.union(multiplication_indices) 
    
def get_indices_of_adding_vertex(problem, applicable_additions):
    output = set()
    if len(problem[1]) == 0: #not enough vertices of degree at least 3
        output = set(range(len(applicable_additions))) # indices of all applicable additions    
    else:
        for i in range(len(applicable_additions)): # extensions by new vertex
            N = applicable_additions[i]
            for v in problem[0]:         
                if N[v] == 1: # new vertex is neighbour of v
                    output.add(i)
                    break # prevent adding i twice
    return output

def get_indices_of_adding_multiedge(problem, applicable_multiplications, M, shift):
    output = set()
    if len(problem[1]) == 0: #not enough vertices of degree at least 3
        for i in range(len(applicable_multiplications)): 
            e = applicable_multiplications[i]
            if M.degree(e[0]) == 2 or M.degree(e[1]) == 2: # increases a low degree of vertex by multiedge
                output.add(i + shift) # index shifted to distinguish from vertex additions
    elif len(problem[1]) == 2: # problematic 2-edge-cut
        for e in problem[1]:
            for i in range(len(applicable_multiplications)):
                if e == applicable_multiplications[i]:                
                    output.add(i + shift)
                    break # prevent adding index twice
    return output

==> anc/lemma_x/investigate_properties.py <==
from auxiliary_functions import *
from printing import *

D = graphs.DiamondGraph() # diamond a.k.a. K_4 minus one edge
Gamma3 = graphs.PathGraph(6)
Gamma3.add_edges([(0,6),(1,6),(4,7),(5,7)]) # two triangles connected by path with three edges
CM9 = graphs.CycleGraph(9)
CM9.allow_multiple_edges(True)
CM9.add_edges([(0,8),(2,3),(5,6)])

P5 = graphs.PathGraph(5)
D1 = P5.complement() # house a.k.a. diamond with one edge subdivided (it is not K_{2,3})
K2_4 = graphs.CompleteBipartiteGraph(2,4) 
D2 = graphs.CycleGraph(6) 
D2.add_edge(2,5) # domino a.k.a two C_4s glued by one edge
KM4_P4 = graphs.CompleteGraph(1) 
KM4_P4.add_edges([(0,2),(0,3),(0,4),(0,5),(2,6),(3,7),(4,8),(5,9),(1,6),(1,7),(1,8),(1,9)]) # four P4s with common ends

# there should be no diamond in M and no induced Gamma3 in L(M)
# and no flat fubgraph CM9 in M and no solved shorter cycle in M 
def multigraph_is_ok(M, n, printing, extension):
    message = ""
    if extension is not None:
        message = "\t " + attempts_as_string([extension], [0]) + " "
    is_ok = False
    if contains_D(M): # M contains D as a subgraph
        message += "would create D as a subgraph,"
    elif contains_Gamma3(M): # L(M) contains induced Gamma3
        message += "would create Gamma_3 as an induced subgraph in the line graph,"
    elif contains_CM9(M): # M contains CM9 as a flat subgraph
        message += "would create C^M_9 as a flat subgraph,"
    elif contains_solved_cycle(M, n):
        message += "would create shorter solved cycle as a subgraph,"
    else:
        is_ok = True
        message += "is ok"
    if is_ok == False:
        message += " this extension is discarded"
    if printing:
        log_proof(message)
    return is_ok

def contains_D(M): 
    G = copy(M)
    G = G.to_simple() #simple graph G for multigraph M
    return has_subgraph(G, D)
    
def contains_Gamma3(M): 
    L = line_graph_of_multigraph(M)
    return (L.subgraph_search(Gamma3, induced=True) is not None)
        
def contains_CM9(M):
    return has_flat_subgraph(M, CM9)
       
def contains_solved_cycle(M, n): 
    G = copy(M)
    G = G.to_simple() #simple graph G for M
    for solved in range(7, n):
        if has_subgraph(G, graphs.CycleGraph(solved)):
            return True
    return False

# there should be at least 10 vertices of degree at least 3
def investigate_degrees(M):
    degree_at_least_3 = [v for v in M.vertices() if M.degree(v) >= 3]
    if len(degree_at_least_3) >= 10: # there are enough vertices of degree at least 3
        return []
    return [[degree_at_least_3, []]]

# each 2-edge-cut should form at most one nontrivial component        
def investigate_2_edge_cuts(M):
    output = []
    E = simple_non_pendant_edges(M)
    for pair in get_pairs(E):
        Mprime = copy(M)
        Mprime.delete_edges(pair)
        non_trivial_components = get_nontrivial_components(Mprime)
        if len(non_trivial_components) >= 2: #has at least two non-trivial components
            for C in non_trivial_components:
                output.append([C, pair]) # 2-edge-cut pair gives non-trivial components, one of them is C 
    return output # list of problematic components and corresponding 2-edge-cuts

# each cut-vertex should form at most one non-trivial component
def investigate_cut_vertices(M):
    output = []
    for v in M.vertices():
        Mprime = copy(M)
        Mprime.delete_vertex(v)
        non_trivial_components = get_nontrivial_components(Mprime)
        if len(non_trivial_components) >= 2: #Gprime has at least two non-trivial components
            for C in non_trivial_components:
                output.append([C, [v]]) # cut-vertex v gives non-trivial components, one ot them is C 
    return output # list of problematic components and corresponding cut-vertices

# each vertex of each triangle should have an additional neighbour
def investigate_triangles(M):
    output = []
    for v in M.vertices():
        N = M.neighbors(v)
        if len(N) == 2: # precisely two neighbours
            if M.has_edge(N[0],N[1]): # and the neighbours are adjacent, so it is a triangle       
                output.append([[v], N+[v]]) # triangle N+[v] contains vertex v with no neighbour outside
    return output # list of problematic vertices of triangles

# for each D1 each vertex of degree 2 in D1 should have an additional neighbour
def investigate_D1s(M):
    G = copy(M)
    G = G.to_simple()
    output = []
    # each D1 sungraph of G is induced since G does not contain D as a subgraph
    for S in G.subgraph_search_iterator(D1, induced = True): #also considers automorphisms
        for v in S:
            if G.degree(v) == 2:
                output.append([[v], S])
                # possibly v is appended more than once with different S,
                # it is discarded later with minimal_problems_and_solution_attempts 
    return output # list of problematic vertices and corresponding D1s

def investigate_K2_4s(M):
    G = copy(M)
    G = G.to_simple()
    output = []
    # each K_{2,4} sungraph of G is induced since G does not contain D as a subgraph
    for S in G.subgraph_search_iterator(K2_4, induced = True): #also considers automorphisms
        internal_vertices = S[2:] #vertices of larger partity
        if degree_sum(G, internal_vertices) == 8:
            output.append([internal_vertices, S])
            # possibly internal_vertices are appended more than once with different S, it is discarded later
    return output

def investigate_D2s(M):
    G = copy(M)
    G = G.to_simple()
    output = []
    for S in G.subgraph_search_iterator(D2, induced = False): #also considers automorphisms
        if degree_sum(G, [S[0], S[4]]) == 4: # also tests S[1], S[3] in another automorphism
            output.append([[S[0], S[4]], S]) # at least one of S[0], S[4] should have another neighbour in M 
            # possibly [S[0], S[4]] are appended more than once with different S, it is discarded later
    return output

#each subgraph F from K^M_{4,P_4} should satisfy sum |N_M(u)| > 16
#where the sum is taken over all vertices of V(F) - {v_1, v_2}  
#E(F) = {(0,2),(0,3),(0,4),(0,5),(2,6),(3,7),(4,8),(5,9),(1,6),(1,7),(1,8),(1,9)}
def investigate_KM4_P4s(M):
    G = copy(M)
    G = G.to_simple()
    output = []
    for S in G.subgraph_search_iterator(KM4_P4, induced = False): #also considers automorphisms
        internal_vertices = S[2:] #2,3,...,9
        if degree_sum(G, internal_vertices) == 16:
            if at_least_one_is_multiedge(M, [(S[0],S[2]), (S[2],S[6]), (S[6],S[1])]): # see definition of K^M_{4,P_4}
                if at_least_one_is_multiedge(M, [(S[0],S[3]), (S[3],S[7]), (S[7],S[1])]):
                    if at_least_one_is_multiedge(M, [(S[0],S[4]), (S[4],S[8]), (S[8],S[1])]):
                        if at_least_one_is_multiedge(M, [(S[0],S[5]), (S[5],S[9]), (S[9],S[1])]):
                            output.append([internal_vertices, S])
                            # possibly internal_vertices are appended more than once with different S, it is discarded later
    return output

#for each K^M_{2,4} at least one of w_i should have a non-pendant neighbour distinct from v_1, v_2
def investigate_KM2_4s(M):
    G = copy(M)
    G = G.to_simple() # it is easier to find it without multiedges and then check
    output = []
    # each K_{2,4} sungraph of G is induced since G does not contain D as a subgraph
    for S in G.subgraph_search_iterator(K2_4, induced = True): #also considers automorphisms
        if at_least_one_is_multiedge(M, [(S[0],S[2]), (S[2],S[1])]): # see definition of K^M_{2,4}
            if at_least_one_is_multiedge(M, [(S[0],S[3]), (S[3],S[1])]):
                if at_least_one_is_multiedge(M, [(S[0],S[4]), (S[4],S[1])]):
                    if at_least_one_is_multiedge(M, [(S[0],S[5]), (S[5],S[1])]):
                        needs_extension = True
                        internal_vertices = S[2:] #2,3,...,5
                        Gprime = copy(G)
                        Gprime.delete_vertices([S[0],S[1]])
                        for w in internal_vertices:
                            if needs_extension:
                                for n in Gprime.neighbors(w): # neighbours of w distinct from v_1, v_2
                                    if G.degree(n) >= 2: # non-pendant
                                        needs_extension = False
                                        break
                        if needs_extension:
                            X = copy(internal_vertices)
                            for w in internal_vertices:
                                X += Gprime.neighbors(w) # increase degree of neighbour by adding its neighbour
                            output.append([X, S])
    return output # list of problematic sets of vertices, and corresponding K^M_{2,4}s

==> anc/lemma_x/main.py <==
from manage_cases import *

def investigate(MaE, case, previously_solved_cases):
    update_extensions(MaE)
    choice = choose_problem_and_get_all_solution_attempts(MaE, case)  
    solved_cases = copy(previously_solved_cases)
    investigated_extensions = []
    for i in range(len(choice)): # branch over all relevant solution attempts for the chosen problem
        extension = choice[i]
        newMaE = extend(MaE, extension, investigated_extensions)
        subcase = case + "." + str(i+1)        
        log_subcase(subcase, newMaE.multigraph, "-- extension by " + attempts_as_string([extension], {0}))
        if is_solved_already(newMaE.multigraph, solved_cases) == False:
            investigate(newMaE, subcase, solved_cases) # recurrence
            solved_cases.append([newMaE.multigraph, subcase])
        investigated_extensions.append(extension)

# run #########################################################################
log_intro()
for k in range(7, 11):    
    solved_cases = []
    starting_graphs = get_starting_graphs(k)
    case = str(k - 6)
    log_case(case, k, len(starting_graphs))     
    for i in range(len(starting_graphs)):
        G = starting_graphs[i]
        MaE = Multigraph_and_Extensions(G, get_all_non_empty_neighbourhoods(k), G.edges(labels=False), k)
        subcase = "Subcase " + case + "." + str(i+1)
        log_subcase(subcase, G, "")
        investigate(MaE, subcase, solved_cases)
        solved_cases.append([G, subcase])
        print_and_log_proof(subcase, "finished, total runtime is", get_runtime(), "seconds.")
        

==> anc/lemma_x/manage_cases.py <==
from manage_extensions import *

def get_starting_graphs(n):
    if n == 10:
        C10 = graphs.CycleGraph(10)
        C10.allow_multiple_edges(True)
        C10plusChord = copy(C10)
        C10plusChord.add_edge(0, 5) #only non-isomorphic option such that no C7,C8,C9
        C10plusTwoChords = copy(C10plusChord)
        C10plusTwoChords.add_edge(1, 6) #only non-isomorphic option such that no C7,C8,C9
        return [C10, C10plusChord, C10plusTwoChords] #only three graphs of order 10 contain C_10 and none of C_9, C_8, C_7 
    output = []
    for G in graphs(n): # test all graphs on n vertices
        if multigraph_is_ok(G, n, False, None): # check if graph should be investigated, and do not print
            if has_subgraph(G, graphs.CycleGraph(n)):
                G.relabel(cyclic_relabeling(G.subgraph_search(graphs.CycleGraph(n), induced=False)))
                G.allow_multiple_edges(True)
                output.append(G)
    return output
    
def get_all_non_empty_neighbourhoods(n):
    output = [[1]]
    for i in range(n-1):
        output = extend_list_of_neighbourhoods(output)
    return output

def is_solved_already(current_case, solved_cases):
    for solved in solved_cases:
        if has_flat_subgraph(current_case, solved[0]): # current contains solved[0] as a flat subgraph
            log_proof("Already solved in", solved[1]) # solved[1] is the subcase string
            return True
    return False

==> anc/lemma_x/manage_extensions.py <==
from fix_properties import *

class Multigraph_and_Extensions:
  def __init__(self, multigraph, additions, multiplications, length):
    self.multigraph = multigraph
    self.additions = additions # possible additions of a new vertex while connected
    self.multiplications = multiplications # simple edges possibly extendable to multiedges
    self.length = length # length of the starting cycle

def extend(MaE, extension, investigated_extensions):
    # discard investigated_extensions since they lead to cases already solved
    non_investigated_additions = []
    for A in MaE.additions:
        if A not in investigated_extensions:
            non_investigated_additions.append(A)
    non_investigated_multiplications = []
    for e in MaE.multiplications:
        if e not in investigated_extensions:
            if e != extension: # each edge can be mutiplied at most once
                non_investigated_multiplications.append(e)
    # apply extension to multigraph
    if isinstance(extension, list): # new vertex
        newM = add_vertex_by_neighbourhood(MaE.multigraph, extension)
        newM_additions = extend_list_of_neighbourhoods(non_investigated_additions)
        newM_multiplications = non_investigated_multiplications + additional_edges(newM.order() - 1, extension)
    else: #new multiedge
        newM = copy(MaE.multigraph)
        newM.add_edge(extension)
        newM_additions = non_investigated_additions
        newM_multiplications = non_investigated_multiplications
    newMaE = Multigraph_and_Extensions(newM, newM_additions, newM_multiplications, MaE.length)
    return newMaE 

def additional_edges(extra_vertex, N):
    output = []
    for neighbour in range(len(N)):
        if N[neighbour] == 1: 
            output.append((neighbour, extra_vertex))
    return output
    
def add_vertex_by_neighbourhood(M, N):
    Mprime = copy(M)
    extra_vertex = M.order()
    Mprime.add_vertex(extra_vertex)
    Mprime.add_edges(additional_edges(extra_vertex, N))
    return Mprime

# all possible vertex additions while connected
def extend_list_of_neighbourhoods(L): 
    just_to_new_vertex = [0]*len(L[0]) + [1]
    output = [just_to_new_vertex]
    for N in L:
        output.append(N + [0])
        output.append(N + [1])
    return output

def discard_bad_additions(MaE):
    result = []
    for A in MaE.additions:
        Mprime = add_vertex_by_neighbourhood(MaE.multigraph, A)
        if multigraph_is_ok(Mprime, MaE.length, True, A): # check if multigraph is ok, and print 
            result.append(A)
    MaE.additions = result

def discard_bad_multiplications(MaE):
    result = []
    for e in MaE.multiplications:
        Mprime = copy(MaE.multigraph)
        Mprime.add_edge(e)
        if multigraph_is_ok(Mprime, MaE.length, True, e): # check if multigraph is ok, and print
            result.append(e)
    MaE.multiplications = result          

def update_extensions(MaE):
    log_proof("Checking all non-investigated extensions, and discarding extensions that give D or Gamma_3 or C^M_9 or solved shorter cycle:")
    discard_bad_additions(MaE)
    discard_bad_multiplications(MaE)

==> anc/lemma_x/printing.py <==
import logging

proof = logging.FileHandler("computer_generated_proof/proof.txt", mode="w")
#proof.terminator = ""
proof.setLevel(logging.INFO)
family = logging.FileHandler("family_F_and_hamiltonian_connectedness/F.py", mode="w")
family.setLevel(logging.WARNING)
logging.basicConfig(handlers=[proof, family], format='%(message)s', encoding='utf-8', level=logging.INFO, force=True)

def attempts_as_string(extensions, indices):
    if len(indices) == 0:
        return "There is no applicable extension. Subcase closed."
    output = ""
    do_vertex_line = True
    do_edge_line = True
    for i in sorted(indices):
        attempt = extensions[i]
        if isinstance(attempt, list): #new vertex
            if do_vertex_line:
                output += "adding a new vertex whose neighbourhood is "
                do_vertex_line = False
            N = [v for v in range(len(attempt)) if attempt[v] == 1]
            output += str(N) + " or "
        else: #new multiedge
            if do_edge_line:
                output += "adding a multiplicity for edge "
                do_edge_line = False
            output += str(attempt) + " or "
    return output[:-4]

def log_intro():
    log_family("# The computer investigates all multigraphs that might satisfy the lemma and logs the details in two files.")
    log_family("# File proof.txt is used for a computer-generated proof of the lemma. This file is long and describes the detailed steps of the proof.")
    log_family("# https://stackoverflow.com/questions/159521/text-editor-to-open-big-giant-huge-large-text-files")
    log_family("# File F.py lists all multigraphs from family F by their edges. This file is short and can be easily used in another Python program by: from F import *")
    log_family("F = [] # members of F are appended to this list.")

def log_case(case, k, number): 
    print_and_log_proof("\n# Case", case, "-- we consider k =", k, "##################################################################")
    print_and_log_proof("There are precisely", number, "non-isomorphic graphs on", k, "vertices which contain a C_" + str(k))
    print_and_log_proof("and contain neither solved shorter cycle nor diamond as a subgraph nor induced Gamma_3 in line graph.")    

def log_subcase(subcase, M, text):
    log_proof("\n#", subcase, text)
    log_proof("Testing multigraph with edges:", str(M.edges(labels=False)))
    
def log_problem(P):
    if len(P[1]) == 0:
        log_proof("\t", "The multigraph has fewer than 10 vertices of degree at least 3. Namely,", str(P[0]) + ".", "A new vertex should be added or an edge should be multiplied.")
    elif len(P[1]) == 1: #cut-vertex
        log_proof("\t", "Cut-vertex", P[1], "gives non-trivial components. The component", P[0], "should have an additional neighbour.")
    elif len(P[1]) == 2: #2-edge-cut
        log_proof("\t", "2-edge-cut", P[1], "gives non-trivial components. The component", P[0], "should have an additional neighbour or one of", P[1], "should be a multiedge.")
    elif len(P[1]) == 3: #triangle
        log_proof("\t", "Triangle", P[1], "contains vertex", P[0], "which has only two neighbours. Vertex", P[0], "should have an additional neighbour.")
    elif len(P[1]) == 5: #D1 -- its 5 vertices 
        log_proof("\t", "Subgraph D_1", P[1], "contains vertex", P[0], "which has only two neighbours. Vertex", P[0], "should have an additional neighbour.")
    elif len(P[1]) == 6: #K2_4 -- its 6 vertices
        if len(P[0]) == 2:
            log_proof("\t", "Subgraph D_2", P[1], "contains vertics", P[0], "each of which has only two neighbours. Some of", P[0], "should have an additional neighbour.")
        elif len(P[0]) == 4:
            log_proof("\t", "Subgraph K_{2,4}", P[1], "contains vertics", P[0], "each of which has only two neighbours. Some of", P[0], "should have an additional neighbour.")
        else:
            log_proof("\t", "Submultigraph from K^M_{2,4}", P[1], "violates condition (14). Some of", P[0], "should have an additional neighbour.")
    elif len(P[1]) == 10: #SK2_4 -- its 10 vertices
        log_proof("\t", "Submultigraph from K^M_{4,P_4}", P[1], "contains vertics", P[0], "each of which has only two neighbours. Some of", P[0], "should have an additional neighbour.")
    
def log_proof(*arguments):
    logger = logging.getLogger()
    logger.info(assemble_string(*arguments))
    
def log_family(*arguments):
    logger = logging.getLogger()
    logger.warning(assemble_string(*arguments))
    
def assemble_string(*arguments):
    output = ""
    for a in arguments:
        output += str(a) + " "
    return output[:-1]
    
def print_and_log_proof(*arguments):
    print(*arguments)
    log_proof(*arguments)
    
def print_and_log_family(*arguments):
    print(*arguments)
    log_family(*arguments)
